Generalised Recurrence Plot Analysis for Spatial Data

Recurrence plot based methods are highly efficient and widely accepted tools for the investigation of time series or one-dimensional data. We present an extension of the recurrence plots and their quantifications in order to study recurrent structures in higher-dimensional spatial data. The capability of this extension is illustrated on prototypical 2D models. Next, the tested and proved approach is applied to assess the bone structure from CT images of human proximal tibia. We find that the spatial structures in trabecular bone become more self-similar during the bone loss in osteoporosis.

==> Figs/commands.m <==


HOME = pwd
cd /home/marwan/1.work/6.ESA/2D/bone/tibia/2003-10-22-1


fid = fopen('trab_rqa_2Draw.txt','r');
fid = fopen('trab_rqa_2Dbin.txt','r');
i=1;
while 1
  temp = fgetl(fid);
  if ~ischar(temp), break, end
  [id{i} temp] = strtok(temp);
  x(i,:) = str2num(temp);
  i = i + 1;
end
fclose(fid); clear temp i

head = {'BV/TV';'\epsilon';'Std';'Mean';'RR';'DET';'DIV';'LAM';'L';'Lmax';'ENTR';'TT'};
x = sortrows(x,1);


for i = 1:length(head)
    subplot(3,4,i)
    plot(x(:,1),x(:,i),'.')
    xlabel('BMD')
    ylabel(head{i})
end




clf, i=5;
p = polyfit(x(:,1),x(:,i),2);
plot(x(:,1),polyval(p,x(:,1)),'k'), hold on
plot(x(:,1),x(:,i),'k.'), hold off
xlabel('BMD')
ylabel(head{i})
grid on


clf, i0 = [6 8 9 12];
for k = 1:4; i=i0(k);
    subplot(2,2,k)
    p = polyfit(x(:,1),x(:,i),2);
    plot(x(:,1),polyval(p,x(:,1)),'k'), hold on
    plot(x(:,1),x(:,i),'k.'), hold off
    xlabel('BMD')
    ylabel(head{i})
    grid on
end
xaxisall([100 230])  

i0 = [6 8 9 12];
for k = 1:4; i=i0(k);
spear(x(:,1),x(:,i))
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% neue plots
% BMD von trab bone (von peter!)
clear
HOME = pwd
cd /home/marwan/1.work/6.ESA/2D/bone/tibia/2003-10-22-1

fid = fopen('trab_rqa_2Draw.txt','r');
%fid = fopen('trab_rqa_2Dbin.txt','r');
i=1;
while 1
  temp = fgetl(fid);
  if ~ischar(temp), break, end
  [id{i} temp] = strtok(temp);
  if id{i}(1) == '%', continue; end
  x(i,:) = str2num(temp);
  
  fid2 = fopen('~/1.work/6.ESA/Tibia/all_trab.dat','r');
  cnt = 1;
  while 1
      temp = fgetl(fid2);
      if ~ischar(temp), break, end
          
      if cnt == 2
          histo_head=strrep(strread(temp,'%s\t'),'_',' ');
      end
      cnt = cnt + 1;
      
      [id2 temp] = strtok(temp);
      if(strcmpi(id{i},id2))
          temp = str2num(temp);
          bmd(i,1) = temp(11);
          histo(i,1:length(temp)) = temp;
      end
  end
  fclose(fid2);
  
  i = i + 1;
end
fclose(fid); clear temp i

head = {'BV/TV';'\epsilon';'Std';'Mean';'RR';'DET';'DIV';'LAM';'L';'Lmax';'ENTR';'TT'};
[bmd index] = sort(bmd);
x = x(index,:);
histo = histo(index,:);

for i = 1:length(head)
    subplot(3,4,i)
    plot(bmd,x(:,i),'.')
    xlabel('BMD')
    ylabel(head{i})
end

i0 = [5 6 8 9 11 12];
for k = 1:6; i=i0(k);
    disp(head{i})
    spear(bmd,x(:,i))
end

%%%%%%%%%%%%%%%
% RR vs. BMD
clf, i=5; axes('fonts',14)
p = polyfit(bmd,x(:,i),2);
plot(bmd,polyval(p,bmd),'k','linew',1), hold on
plot(bmd,x(:,i),'k.','markers',12), hold off
xlabel('BMD')
ylabel(head{i})
grid on
axis([10 155 0.15 .5])
set(gca,'xtick',[0:20:150])


cd( pwd)


%%%%%%%%%%%%%%%
% RQA vs. BMD
clf, i2 = [6 8 9 12];
for j = 1:4, i=i2(j);
    subplot(2,2,j)
    if j~= 3
        p = polyfit(bmd,x(:,i),2);
        plot(bmd,polyval(p,bmd),'k'), hold on
    end
    plot(bmd,x(:,i),'k.')
    xlabel('BMD'), ylabel(head{i})
    ypos = get(gca,'ylim');grid on
    text(-25,ypos(2),char(64+j),'fontw','b','fonts',12)
    xaxis([10 155])
end


%%%%%%%%%%%%%%%
% RQA vs. histo

k = 4; % Ent
k = 5; % IGE
k = 6; % SCI
k = 7; % TNI
k = 8; % max LBL
k = 9; % SDI
k = 27; % TBPf
k = 20; % His/BVTV
k = 27; % TBPf
k=11

clf, i2 = [5 6 8 9 12];
for j = 1:5, i=i2(j);
    subplot(3,2,j)
    [histo_sort, index] = sort(histo(:,k));
    if j~= 22
        p = polyfit(histo_sort,x(index,i),1);
        plot(histo_sort,polyval(p,histo_sort),'k'), hold on
    end
    plot(histo_sort,x(index,i),'k.')
    xlabel(histo_head{k}), ylabel(head{i})
    ypos = get(gca,'ylim');grid on
    text(-40,ypos(2),char(64+j),'fontw','b','fonts',12)
    disp([10,head{i}])
    cor(histo(:,k),x(:,i))
    r=spear(histo(:,k),x(:,i));
    disp(['Rank corr: ',sprintf('%2.2f',r)])
    R(k,j) = r;
end

%%%%%%%%%%%%%%%
% RQA vs. histo
clf,i=5;k=26;
subplot(1,2,1)
[histo_sort, index] = sort(histo(:,k));
p = polyfit(histo_sort,x(index,i),2);
plot(histo_sort,polyval(p,histo_sort),'k'), hold on
plot(histo_sort,x(index,i),'k.')
xlabel(histo_head{k}), ylabel(head{i})
ypos = get(gca,'ylim');grid on
text(-.8,ypos(2),'A','fontw','b','fonts',12)


i=8;k=24;
subplot(1,2,2)
cla,[histo_sort, index] = sort(histo(:,k));
p = polyfit(histo_sort,x(index,i),2);
plot(histo_sort,polyval(p,histo_sort),'k'), hold on
plot(histo_sort,x(index,i),'k.')
xlabel(histo_head{k}), ylabel(head{i})
ypos = get(gca,'ylim');grid on
text(190,ypos(2),'B','fontw','b','fonts',12)
disp(head{i})
spear(histo(:,k),x(:,i))


i=12;k=27;
subplot(1,2,2)
[histo_sort, index] = sort(histo(:,k));
p = polyfit(histo_sort,x(index,i),2);
plot(histo_sort,polyval(p,histo_sort),'k'), hold on
plot(histo_sort,x(index,i),'k.')
xlabel(histo_head{k}), ylabel(head{i})
ypos = get(gca,'ylim');grid on
text(190,ypos(2),'B','fontw','b','fonts',12)
disp(head{i})
spear(histo(:,k),x(:,i))



